Fairest Neighbors: Tradeoffs Between Metric Queries

Metric search commonly involves finding objects similar to a given sample object. We explore a generalization, where the desired result is a fair tradeoff between multiple query objects. This builds on previous results on complex queries, such as linear combinations. We instead use measures of inequality, like ordered weighted averages, and query existing index structures to find objects that minimize these. We compare our method empirically to linear scan and a post hoc combination of individual queries, and demonstrate a considerable speedup.

==> anc/code/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"

[[Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[Blosc]]
deps = ["Blosc_jll"]
git-tree-sha1 = "84cf7d0f8fd46ca6f1b3e0305b4b4a37afe50fd6"
uuid = "a74b3585-a348-5f62-a45c-50e91977d574"
version = "0.7.0"

[[Blosc_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Lz4_jll", "Pkg", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "e747dac84f39c62aff6956651ec359686490134e"
uuid = "0b7ba130-8d10-5ba8-a3d6-c5182647fed9"
version = "1.21.0+0"

[[CSV]]
deps = ["Dates", "Mmap", "Parsers", "PooledArrays", "SentinelArrays", "Tables", "Unicode"]
git-tree-sha1 = "b83aa3f513be680454437a0eee21001607e5d983"
uuid = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
version = "0.8.5"

[[Compat]]
deps = ["Base64", "Dates", "DelimitedFiles", "Distributed", "InteractiveUtils", "LibGit2", "Libdl", "LinearAlgebra", "Markdown", "Mmap", "Pkg", "Printf", "REPL", "Random", "SHA", "Serialization", "SharedArrays", "Sockets", "SparseArrays", "Statistics", "Test", "UUIDs", "Unicode"]
git-tree-sha1 = "dc7dedc2c2aa9faf59a55c622760a25cbefbe941"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "3.31.0"

[[Contour]]
deps = ["StaticArrays"]
git-tree-sha1 = "9f02045d934dc030edad45944ea80dbd1f0ebea7"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.5.7"

[[Crayons]]
git-tree-sha1 = "3f71217b538d7aaee0b69ab47d9b7724ca8afa0d"
uuid = "a8cc5b0e-0ffa-5ad4-8c14-923d3ee1735f"
version = "4.0.4"

[[DataAPI]]
git-tree-sha1 = "dfb3b7e89e395be1e25c2ad6d7690dc29cc53b1d"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.6.0"

[[DataFrames]]
deps = ["Compat", "DataAPI", "Future", "InvertedIndices", "IteratorInterfaceExtensions", "LinearAlgebra", "Markdown", "Missings", "PooledArrays", "PrettyTables", "Printf", "REPL", "Reexport", "SortingAlgorithms", "Statistics", "TableTraits", "Tables", "Unicode"]
git-tree-sha1 = "66ee4fe515a9294a8836ef18eea7239c6ac3db5e"
uuid = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
version = "1.1.1"

[[DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "4437b64df1e0adccc3e5d1adbc3ac741095e4677"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.9"

[[DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[DelimitedFiles]]
deps = ["Mmap"]
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"

[[Distances]]
deps = ["LinearAlgebra", "Statistics", "StatsAPI"]
git-tree-sha1 = "abe4ad222b26af3337262b8afb28fab8d215e9f8"
uuid = "b4f34e82-e78d-54a5-968a-f98e89d6e8f7"
version = "0.10.3"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[Downloads]]
deps = ["ArgTools", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"

[[FileIO]]
deps = ["Pkg", "Requires", "UUIDs"]
git-tree-sha1 = "ab34b134418d556872940f6d51d0494cf9a5dd5a"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.10.0"

[[Format]]
git-tree-sha1 = "03bcdf8ab1a5b9e6455ccb45c30910d282aa09f4"
uuid = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
version = "1.3.2"

[[Formatting]]
deps = ["Printf"]
git-tree-sha1 = "8339d61043228fdd3eb658d86c926cb282ae72a8"
uuid = "59287772-0a20-5a39-b81b-1366585eb4c0"
version = "0.4.2"

[[Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"

[[HDF5]]
deps = ["Blosc", "Compat", "HDF5_jll", "Libdl", "Mmap", "Random", "Requires"]
git-tree-sha1 = "1d18a48a037b14052ca462ea9d05dee3ac607d23"
uuid = "f67ccb44-e63f-5c2f-98bd-6dc0ccc4ba2f"
version = "0.15.5"

[[HDF5_jll]]
deps = ["Artifacts", "JLLWrappers", "LibCURL_jll", "Libdl", "OpenSSL_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "fd83fa0bde42e01952757f01149dd968c06c4dba"
uuid = "0234f1f7-429e-5d53-9886-15a909be8d59"
version = "1.12.0+1"

[[HTTP]]
deps = ["Base64", "Dates", "IniFile", "MbedTLS", "NetworkOptions", "Sockets", "URIs"]
git-tree-sha1 = "86ed84701fbfd1142c9786f8e53c595ff5a4def9"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "0.9.10"

[[IniFile]]
deps = ["Test"]
git-tree-sha1 = "098e4d2c533924c921f9f9847274f2ad89e018b8"
uuid = "83e8ac13-25f8-5344-8a64-a9f2b223428f"
version = "0.5.0"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[InvertedIndices]]
deps = ["Test"]
git-tree-sha1 = "15732c475062348b0165684ffe28e85ea8396afc"
uuid = "41ab1584-1d38-5bbf-9106-f11c6c58b48f"
version = "1.0.0"

[[IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[JLLWrappers]]
deps = ["Preferences"]
git-tree-sha1 = "642a199af8b68253517b80bd3bfd17eb4e84df6e"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.3.0"

[[LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"

[[LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"

[[LibGit2]]
deps = ["Base64", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[Lz4_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "5d494bc6e85c4c9b626ee0cab05daa4085486ab1"
uuid = "5ced341a-0733-55b8-9ab6-a4889d929147"
version = "1.9.3+0"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "Random", "Sockets"]
git-tree-sha1 = "1c38e51c3d08ef2278062ebceade0e46cefc96fe"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.0.3"

[[MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"

[[Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "4ea90bd5d3985ae1f9a908bd4500ae88921c5ce7"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.0.0"

[[Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"

[[NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"

[[OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "15003dcb7d8db3c6c857fda14891a539a8f2705a"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "1.1.10+0"

[[OrderedCollections]]
git-tree-sha1 = "85f8e6578bf1f9ee0d11e7bb1b1456435479d47c"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.4.1"

[[Parsers]]
deps = ["Dates"]
git-tree-sha1 = "c8abc88faa3f7a3950832ac5d6e690881590d6dc"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "1.1.0"

[[Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "Serialization", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[PooledArrays]]
deps = ["DataAPI", "Future"]
git-tree-sha1 = "cde4ce9d6f33219465b55162811d8de8139c0414"
uuid = "2dfb63ee-cc39-5dd5-95bd-886bf059d720"
version = "1.2.1"

[[Preferences]]
deps = ["TOML"]
git-tree-sha1 = "00cfd92944ca9c760982747e9a1d0d5d86ab1e5a"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.2.2"

[[PrettyTables]]
deps = ["Crayons", "Formatting", "Markdown", "Reexport", "Tables"]
git-tree-sha1 = "0d1245a357cc61c8cd61934c07447aa569ff22e6"
uuid = "08abe8d2-0d0c-5749-adfa-8a2ac140af0d"
version = "1.1.0"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[ProgressMeter]]
deps = ["Distributed", "Printf"]
git-tree-sha1 = "afadeba63d90ff223a6a48d2009434ecee2ec9e8"
uuid = "92933f4c-e287-5a05-a399-4b506db050ca"
version = "1.7.1"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[Reexport]]
git-tree-sha1 = "5f6c21241f0f655da3952fd60aa18477cf96c220"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.1.0"

[[RemoteFiles]]
deps = ["Dates", "FileIO", "HTTP"]
git-tree-sha1 = "54527375d877a64c55190fb762d584f927d6d7c3"
uuid = "cbe49d4c-5af1-5b60-bb70-0a60aa018e1b"
version = "0.4.2"

[[Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "4036a3bd08ac7e968e27c203d45f5fff15020621"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.1.3"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[SentinelArrays]]
deps = ["Dates", "Random"]
git-tree-sha1 = "ffae887d0f0222a19c406a11c3831776d1383e3d"
uuid = "91c51154-3ec4-41a3-a24f-3f23e20d615c"
version = "1.3.3"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "2ec1962eba973f383239da22e75218565c390a96"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.0.0"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[StaticArrays]]
deps = ["LinearAlgebra", "Random", "Statistics"]
git-tree-sha1 = "745914ebcd610da69f3cb6bf76cb7bb83dcb8c9a"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.2.4"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[StatsAPI]]
git-tree-sha1 = "1958272568dc176a1d881acb797beb909c785510"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.0.0"

[[StringDistances]]
deps = ["Distances"]
git-tree-sha1 = "a4c05337dfe6c4963253939d2acbdfa5946e8e31"
uuid = "88034a9c-02f8-509d-84a9-84ec65e18404"
version = "0.10.0"

[[TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"

[[TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "LinearAlgebra", "TableTraits", "Test"]
git-tree-sha1 = "aa30f8bb63f9ff3f8303a06c604c8500a69aa791"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.4.3"

[[Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"

[[Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[URIs]]
git-tree-sha1 = "97bbe755a53fe859669cd907f2d96aee8d2c1355"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.3.0"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"

[[Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "cc4bf3fdde8b7e3e9fa0351bdeedba1cf3b7f6e6"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.0+0"

[[nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"

[[p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"


==> anc/code/Project.toml <==
[deps]
CSV = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
Contour = "d38c429a-6771-53c6-b99e-75d170b6e991"
DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
DataStructures = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
Distances = "b4f34e82-e78d-54a5-968a-f98e89d6e8f7"
Format = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
HDF5 = "f67ccb44-e63f-5c2f-98bd-6dc0ccc4ba2f"
ProgressMeter = "92933f4c-e287-5a05-a399-4b506db050ca"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
RemoteFiles = "cbe49d4c-5af1-5b60-bb70-0a60aa018e1b"
SHA = "ea8e919c-243c-51af-8825-aaa63cd721ce"
StringDistances = "88034a9c-02f8-509d-84a9-84ec65e18404"
Tar = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
UnPack = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"


==> anc/code/analysis.jl <==
using CSV
using DataFrames
using Statistics
using StatsBase
using Format


function save(fmt, name, val)
    println("\\def\\", name, "{", cfmt(fmt, val), "}")
end


# Prints code to define TeX macros for the variables to stdout.
macro save(fmt, vars...)

    exprs = [:(save($fmt, $(string(v)), $(esc(v)))) for v in vars]

    quote
        $(Expr(:block, exprs...))
    end

end


function texfile(func, fname)
    open(fname, "w") do io
        redirect_stdout(io) do
            func()
        end
    end
end


function analysis(;
        datadir     = joinpath(@__DIR__, "..", "data"),
        resname     = joinpath(datadir, "results.tsv"),
        outdir      = joinpath(@__DIR__, ".."),
    )

    df = CSV.File(resname) |> DataFrame

    linear_scan = 2df.n

    propscan = 100geomean(df.cnt_both ./ linear_scan)
    propnaive = 100geomean(df.cnt_both ./ df.cnt_naive)

    spdscan = 100/propscan
    spdnaive = 100/propnaive

    @assert all(df.cnt_both .< linear_scan)
    @assert all(df.cnt_both .< df.cnt_naive)
    @assert all(df.cnt_naive .< linear_scan)

    texfile(joinpath(datadir, "saved.tex")) do

        @save "%.1f" propscan propnaive
        @save "%.1f" spdscan spdnaive

    end

    df.ratio = df.cnt_naive ./ df.cnt_both

    names = [
             "colors_euclidean" => "Colors & 112",
             "nasa_euclidean" => "NASA & 20",
             "uniform_d4_euclidean" => "Uniform & 4",
             "uniform_d6_euclidean" => "& 6",
             "uniform_d8_euclidean" => "& 8",
             "uniform_d10_euclidean" => "& 10",
             "gaussian_d4_euclidean" => "Clustered & 4",
             "gaussian_d6_euclidean" => "& 6",
             "gaussian_d8_euclidean" => "& 8",
             "gaussian_d10_euclidean" => "& 10",
             "listeria_levenshtein" => "Listeria & ---",
            ]

    xmin = 1.0
    @assert xmin ≤ minimum(df.ratio)

    xmax = 3.5
    @assert xmax ≥ maximum(df.ratio)
    xrange = xmax - xmin

    hmin = 0
    hmax = 10
    hrange = hmax - hmin

    adjust(x) = hrange * ((x - xmin) / xrange) + hmin

    numnames = length(names)

    step = .5

    open(joinpath(datadir, "counttab.tex"), "w") do io

        p(args...) = println(io, args...)

        p("\\setlength{\\tabcolsep}{.4em}")
        p("\\begin{tabularx}{\\linewidth}{@{}Xrrrrrrrrrrrr@{}}")
        p("\\toprule")
        p("& & & \\multicolumn{5}{c}{Double}")
        p("& \\multicolumn{5}{c}{Combined}\\\\")
        p("\\cmidrule(lr){4-8} \\cmidrule(l){9-13}")
        p("Data set & Dim. & Scan & 1 & 2 & 3 & 4 & 5 & 1 & 2 & 3 & 4 & 5 \\\\")
        p("\\midrule")

        for (key, name) in names

            subdf = df[df.space .== key, :]

            p(name)

            # Linear scan:
            scan = 2 * subdf[1, :n]
            p("& \\num{", scan, "}")

            sort!(subdf, [:k])

            for row in eachrow(subdf)
                p("& ", cfmt("%.2f", scan/row.cnt_naive))
            end

            for row in eachrow(subdf)
                p("& ", cfmt("%.2f", scan/row.cnt_both))
            end

            p("\\\\")

        end

        p("\\bottomrule\n\\end{tabularx}")

    end

end


if abspath(PROGRAM_FILE) == @__FILE__
    analysis()
end


==> anc/code/experiments.jl <==
using Distances
import Distances: evaluate, pairwise
import Base: string
using HDF5
using StringDistances
using Statistics


module LCs


using DataStructures
using Distances
import Distances: pairwise, evaluate
import Base: eltype

# To handle single vectors
pairwise(dist, v::AbstractVector, M::AbstractMatrix; kwds...) =
    pairwise(dist, reshape(v, :, 1), M; kwds...)


## Index structure ###########################################################


struct Bucket{P, R, Ps}
    center::P
    radius::R
    points::Ps
end


getpoint(b::Bucket, i) = getpoint(b, b.points, i)
getpoint(b::Bucket, ps::AbstractMatrix, i) = ps[:, i]
getpoint(b::Bucket, ps::AbstractVector, i) = ps[i]


struct LC{D, B}
    dist::D
    buckets::Vector{B}
end


eltype(::LC{D, B}) where {D, B} = B


# For use, e.g., with StringDistances.jl
distmap(dist, p, P) = vec(pairwise(dist, [p], P))


# Special-casing for point set represented as matrix
distmap(dist, p::AbstractVector, P::AbstractMatrix) =
    vec(pairwise(dist, reshape(p, :, 1), P, dims=2))


# n d-dimensional vectors represented by a d-by-n matrix P
allpoints(P::AbstractMatrix) = @view P[:, :]
numpoints(P::AbstractMatrix) = size(P, 2)
getpoints(P::AbstractMatrix, I) = P[:, I]
getptview(P::AbstractMatrix, I) = @view P[:, I]


# n objects represented by an n-vector
allpoints(P::AbstractVector) = @view P[:]
numpoints(P::AbstractVector) = length(P)
getpoints(P::AbstractVector, I) = P[I]
getptview(P::AbstractVector, I) = @view P[I]


"""
    build(P, dist=Euclidean(), m=20)

Constructs an `LC` index for the set of `n` points `P` in the metric space under
`dist`, with (up to) the `m` points closest to the bucket center in any given
bucket.
"""
function build(P, dist=Euclidean(), m=20)

    N = numpoints(P)
    X = allpoints(P)        # The remaining, unindexed points

    buckets = []

    H = view(zeros(N), :)   # Heuristic
    H[rand(keys(H))] = 1.0  # Randomly chosen first point

    while !isempty(X)

        n = numpoints(X)
        m = min(m, n)

        ic = argmax(H)
        c = getpoints(X, ic)

        D = distmap(dist, c, X)

        H .+= D # Sum of distance to previous centers

        r = D[partialsortperm(vec(D), m)]

        L = [i for i=1:n if D[i] ≤ r && i ≠ ic]
        R = [i for i=1:n if D[i] > r && i ≠ ic]

        I = getpoints(X, L) # Inside
        X = getptview(X, R) # Remaining, outside
        H = @view H[R]

        push!(buckets, Bucket(c, r, I))

    end

    return LC(dist, buckets)

end


## Query objects #############################################################


abstract type Query end


struct OWAkNN{T} <: Query
    q::T
    w::Vector{Float64}  # Sorted, normalized vector of non-negative weights
    function OWAkNN(q, w)
        @assert all(w .≥ 0)
        new{typeof(q)}(q, sort(w) / sum(w))
    end
end


function remotenesses(dist, Q::OWAkNN, ps::AbstractMatrix; rev=false)
    D = pairwise(dist, Q.q, ps, dims=2)
    sort!(D, dims=1, rev=rev)
    return D' * Q.w
end


remoteness(dist, Q, p::AbstractVector; rev=false) =
    only(remotenesses(dist, Q, reshape(p, :, 1), rev=rev))


function remotenesses(dist, Q::OWAkNN, ps::AbstractVector; rev=false)
    D = pairwise(dist, Q.q, ps)
    sort!(D, dims=1, rev=rev)
    return D' * Q.w
end


remoteness(dist, Q, p::Int; rev=false) =
    only(remotenesses(dist, Q, [p], rev=rev))


## Searching #################################################################


const ϵ = sqrt(eps(Float64))


struct Result{T}
    k::Int
    items::PriorityQueue{T, Float64}
end
Result{T}(k) where {T} = Result{T}(k,
    PriorityQueue{T, Float64}(Base.Order.Reverse))


function add!(res::Result, k, v)
    haskey(res.items, k) || enqueue!(res.items, k, v) # Ignore duplicates
    length(res.items) ≤ res.k || dequeue!(res.items)
    res
end


radius(res::Result) = length(res.items) < res.k ? Inf : last(peek(res.items))


function search(lc::LC, Q, k, dist=lc.dist)
    @assert k > 0
    res = Result{eltype(lc)}(k)
    for bucket in lc.buckets
        c = bucket.center

        # "Distance" (really, remoteness) from query to center
        dqc = remoteness(dist, Q, c)

        dqc ≤ radius(res) + ϵ && add!(res, c, dqc)

        if dqc ≤ bucket.radius + radius(res) + ϵ
            D = remotenesses(dist, Q, bucket.points)
            for (i, dqp) in enumerate(D)
                dqp ≤ radius(res) + ϵ && add!(res, getpoint(bucket, i), dqp)
            end
        end

        radius(res) > bucket.radius - remoteness(dist, Q, c, rev=true) || break

    end

    return collect(keys(res.items))
end


## Counting ##################################################################


# A wrapper for distances, which counts how many times it's evaluated. Some
# distance methods (e.g., pairwise!, colwise, colwise!) are not implemented.


mutable struct MetricCounter{D <: Metric} <: Metric
    dist::D
    count::Int
end
MetricCounter(d) = MetricCounter(d, 0)


reset!(dist::MetricCounter) = dist.count = 0


function evaluate(dist::MetricCounter, x, y)
    dist.count += 1
    evaluate(dist.dist, x, y)
end


(dist::MetricCounter)(x, y) = evaluate(dist, x, y)


function pairwise(dist::MetricCounter, X::AbstractMatrix, Y::AbstractMatrix;
                  dims)
    @assert dims == 1 || dims == 2
    dist.count += size(X, dims) * size(Y, dims)
    pairwise(dist.dist, X, Y, dims=dims)
end


function pairwise(dist::MetricCounter, x::AbstractVector, y::AbstractVector)
    dist.count += length(x) * length(y)
    pairwise(dist.dist, x, y)
end


end # module


## Explicit distance matrix ##################################################


struct DistanceMatrix{T} <: Metric
    name
    D::T
end


tag(dist::DistanceMatrix) = dist.name


evaluate(dist::DistanceMatrix, x, y) = dist.D[x, y]


(dist::DistanceMatrix)(x, y) = evaluate(dist, x, y)


function pairwise(dist::DistanceMatrix, x, y)
    [dist.D[i, j] for i in x, j in y]
end


##############################################################################


using DelimitedFiles


abstract type DataSet end


tag(ds::DataSet) = ds.name


struct PlaceholderDataSet <: DataSet
    name
    n::Int
end


getworkload(data::PlaceholderDataSet, m) = collect(m+1:data.n), collect(1:m)


struct StringDataSet <: DataSet
    name
    path
end


function getworkload(data::StringDataSet, m)

    S = readlines(data.path)

    qs = @view S[1:m]
    ps = @view S[m+1:end]

    return ps, qs

end


struct DLMDataSet <: DataSet
    name
    path
    args
    kwds
    DLMDataSet(name, path, args...; kwds...) = new(name, path, args, kwds)
end


function getworkload(data::DLMDataSet, m)

    A = readdlm(data.path, data.args...; data.kwds...)'

    qs = @view A[:, 1:m]
    ps = @view A[:, m+1:end]

    return ps, qs

end


struct UnitCube <: DataSet
    d
    n
    seed
end

UnitCube(d, n) = UnitCube(d, n, 7661713541836383648 + d + n)


tag(ds::UnitCube) = string("uniform_d", ds.d)


function getworkload(data::UnitCube, m)
    seed!(data.seed)
    d, n = data.d, data.n
    return rand(d, n), rand(d, m)
end


struct Gaussian <: DataSet
    d
    n
    nc      # Should be a divisor of n
    seed
end


Gaussian(d, n, nc) = Gaussian(d, n, nc, 6837886677524073039 + d + n + nc)


tag(ds::Gaussian) = string("gaussian_d", ds.d)


function getworkload(data::Gaussian, m)
    seed!(data.seed)
    d, n, nc = data.d, data.n, data.nc
    @assert n % nc == 0
    csize = div(n, nc)
    ps = randn(d, n)
    centers = rand(d, nc)
    for cluster = 1:nc
        center = centers[:, cluster]
        idx = 1 + (cluster - 1) + csize
        ps[:, idx:idx+csize] .+= center
    end

    qs = randn(d, m)
    for i = 1:m
        qs[:, i] .+= centers[:, rand(1:nc)]
    end

    return ps, qs
end


##############################################################################


struct Space
    dataset
    dist
end


getworkload(s::Space, args...) = getworkload(s.dataset, args...)


tag(s::Space) = string(tag(s.dataset), "_", tag(s.dist))


tag(d::Metric) = lowercase(string(typeof(d)))


Base.show(io::IO, s::Space) = print(io, tag(s))


##############################################################################


using ProgressMeter
using Random: seed!, shuffle!
using UnPack
using RemoteFiles, SHA, Tar

function download_sisap_dataset(
        collection, srcdir, srcfile, name, datadir, hash)

    base_url = "http://www.sisap.org/library/metricSpaces/dbs"

    dest = joinpath(datadir, "$name.txt")

    isfile(dest) && return

    remote = @RemoteFile "$base_url/$collection/$srcdir.tar" dir=mktempdir()

    download(remote)

    src = path(remote)

    @info "Downloaded to '$src'."

    computed_hash = bytes2hex(open(sha256, src))
    if computed_hash != hash
        @warn "Expected hash '$hash'; got '$computed_hash'"
    end

    dir = Tar.extract(src)
    mv(joinpath(dir, srcdir, srcfile), dest)

    @info "Moved to '$dest'."

end

function generate_instances(datadir, listeria_dists;
        n = 100_000,
        nc = div(n, 100),
    )

    nasa = joinpath(datadir, "nasa.txt")
    colors = joinpath(datadir, "colors.txt")
    # norwegian = joinpath(datadir, "norwegian.txt")

    listeria = joinpath(datadir, "listeria.txt")

    # Based on plots from Chávez and Navarro. For high dimensions, things
    # devolve to linear scan.
    dims = [4, 6, 8, 10]

    datasets = [
        [UnitCube(d, n) for d in dims]...
        [Gaussian(d, n, nc) for d in dims]...
        DLMDataSet("nasa", nasa, skipstart=1)
        DLMDataSet("colors", colors, skipstart=1)
    ]

    spaces = [Space(dataset, Euclidean()) for dataset in datasets]


    push!(spaces, Space(PlaceholderDataSet("listeria", size(listeria_dists, 1)),
                        DistanceMatrix("levenshtein", listeria_dists)))


    ks = [1, 2, 3, 4, 5]

    # Make sure those using the same space are contiguous, to avoid rebuilding
    # the index.
    [(; space, k) for k in ks, space in spaces]

end


function experiment(instance, qs, ps, index)
    @unpack space, k = instance

    n = LCs.numpoints(ps)
    m = LCs.numpoints(qs)

    dist = LCs.MetricCounter(space.dist)

    @assert m ≥ 2

    cnt_first, cnt_both, k1, k2, cnt_naive = mean(1:m-1) do i

        qq₁ = LCs.getpoints(qs, [i])
        q₁ = LCs.getpoints(qs, i)

        qq₂ = LCs.getpoints(qs, [i+1])
        q₂ = LCs.getpoints(qs, i+1)

        qq₁₂ = LCs.getpoints(qs, i:i+1)

        Q₁ = LCs.OWAkNN(q₁, [1])
        Q₁₂ = LCs.OWAkNN(qq₁₂, [1, 3])

        # Just for comparison
        LCs.reset!(dist)
        LCs.search(index, Q₁, k, dist)
        cnt_first = dist.count

        LCs.reset!(dist)
        res = LCs.search(index, Q₁₂, k, dist)
        cnt_both = dist.count

        r₁ = maximum(index.dist(q₁, x) for x in res)
        k₁ = sum(LCs.distmap(index.dist, q₁, ps) .≤ r₁ + LCs.ϵ)
        @assert k₁ > 0

        r₂ = maximum(index.dist(q₂, x) for x in res)
        k₂ = sum(LCs.distmap(index.dist, q₂, ps) .≤ r₂ + LCs.ϵ)
        @assert k₂ > 0

        Q₁′ = LCs.OWAkNN(qq₁, [1])
        Q₂′ = LCs.OWAkNN(qq₂, [1])

        LCs.reset!(dist)
        LCs.search(index, Q₁′, k₁, dist)
        LCs.search(index, Q₂′, k₂, dist)

        cnt_naive = dist.count

        [cnt_first, cnt_both, k₁, k₂, cnt_naive] # Result values to average

    end


    (; n, cnt_first, cnt_both, k1, k2, cnt_naive)
end


# Utility, to follow along with the progress of pairwise(), for example.
# StringDistance is a Union, so we can't override the use of, e.g., Levenshtein,
# by creating a custom distance wrapper -- so we'll just intercept the dispatch
# by wrapping the strings.
struct ProgressString{T, P}
    string::T
    p::P
end
string(s::ProgressString) = s.string
function evaluate(dist::StringDistance, x::ProgressString, y)
    next!(x.p)
    evaluate(dist, string(x), string(y))
end


function experiments(;
        datadir     = normpath(joinpath(@__DIR__, "..", "data")),
        resfile     = joinpath(datadir, "results.tsv"),
        colsep      = "\t",
        seed        = 8548281067700494541,
        restart     = false,
        newcache    = false,
    )

    seed!(seed)

    mkpath(datadir)

    download_sisap_dataset(
        "vectors", "nasa", "nasa.ascii", "nasa", datadir,
        "e9b229e0cafad9bda009692b8e8d310d5766adca84a8c595128b31ebe6b17030")

    download_sisap_dataset(
        "vectors", "colors", "colors.ascii", "colors", datadir,
        "28fa2e28324ce2c048e48ef30b62e9f3afe96b0aa293417280bab01709bbf1d6")

    download_sisap_dataset(
        "strings", "genes", "listeria", "listeria", datadir,
        "b7328083244c42b28a4e6a898262c18c4111f9d5d92e43894d126bd9551b157c")

    # Precomputing distance matrix for Listeria
    distfile = joinpath(datadir, "distances.h5")
    newcache && rm(distfile, force=true)
    if isfile(distfile)
        listeria_dists = h5read(distfile, "listeria")
    else
        @info "Precomputing distances for Listeria (might take a while)"
        listeria_strings = readlines(joinpath(datadir, "listeria.txt"))

        # Hijacking pairwise() with calls to next!()
        n = length(listeria_strings)
        p = Progress(div(n * (n - 1), 2))
        progress_strings = [ProgressString(s, p) for s in listeria_strings]

        listeria_dists = pairwise(Levenshtein(), progress_strings)
        h5write(distfile, "listeria", listeria_dists)
    end

    restart && rm(resfile, force=true)

    # Continue in case of externally caused crash:
    start = 1
    if isfile(resfile) && !restart
        @info "Experiment in progress found. Continuing ..."
        start = countlines(resfile)
    else
        @info "Starting experiments"
    end

    instances = generate_instances(datadir, listeria_dists)

    instances = instances[start:end]

    header = start == 1

    space = nothing
    index = nothing
    qs    = nothing
    ps    = nothing

    # Experiments using the same data set should occur in sequence, to avoid
    # having to re-build the index.
    @showprogress for instance in instances

        if space != instance.space
            space = instance.space
            ps, qs = getworkload(space, 101) # 101 points; 100 pairs
            index = LCs.build(ps, space.dist)
        end

        row = (; instance..., experiment(instance, qs, ps, index)...)

        open(resfile, "a") do io
            header && println(io, join(keys(row), colsep))
            println(io, join(row, colsep))
        end

        header = false

    end

end


if abspath(PROGRAM_FILE) == @__FILE__
    experiments()
end


==> anc/code/figures.jl <==
using Contour
using Distances
using LinearAlgebra


function printopen(func, fname, mode="w")
    open(fname, mode) do io
        redirect_stdout(io) do
            func()
        end
    end
end


macro p_str(s)
    :(print($s))
end


struct Query
    foci
    morph
    dist
end
Query(foci, morph) = Query(foci, morph, Euclidean())


features(Q::Query, pt) = vec(pairwise(Q.dist, Q.foci, reshape(pt, :, 1)))


remoteness(Q::Query) = pt -> morphism(Q)(features(Q, pt))


morphism(Q::Query) = pt -> Q.morph(pt)


function contours(func, x, y=x; r=Q.radius)
    z = [func([xi, yi]) for xi in x, yi in y]
    lines = contour(x, y, z, r).lines
    ncont = length(lines)
    res = []
    for i=1:ncont
        x, y = coordinates(lines[i])
        push!(res, zip(x, y))
    end
    res
end


function figures(
        outdir = joinpath(@__DIR__, "..", ".."),
    )

    gini(x) = dot(sort(x), 1:2:2length(x))

    printopen(joinpath(outdir, "ginicurves.tex"), "w") do

        foci = [-1 1; 0 0]

        Q = Query(foci, gini)

        for pts in contours(remoteness(Q), -3:.01:3, r=6.5)
            p"\def\giniambit{"
            println(join(pts, "\n -- "))
            p"}"
        end

        for pts in contours(morphism(Q), 0:.01:3, r=6.5)
            p"\def\ginifocal{"
            println(join(pts, "\n -- "))
            p"}"
        end

        R = (x=1.7, y=2.3, r=1.5)

        npt = 500
        pts1 = [[R.r * cos(i*2π/npt) + R.x,
                 R.r * sin(i*2π/npt) + R.y] for i in 1:npt]

        # Assuming two foci here -- required for 2D coordinate system
        p1 = foci[:,1]
        p2 = foci[:,2]

        pts = [(euclidean(p1, pt), euclidean(p2, pt)) for pt in pts1]

        p"\def\regionfocal{"
        println(join(pts, "\n -- "))
        p"}"

        center = [R.x, R.y]

        print("\\def\\centerx{", R.x, "}")
        print("\\def\\centery{", R.y, "}")

        print("\\def\\centerfocalx{", euclidean(p1, center), "}")
        print("\\def\\centerfocaly{", euclidean(p2, center), "}")

        print("\\def\\radius{", R.r, "}")
        print("\\def\\sep{", euclidean(p1, p2), "}")

    end

end


if abspath(PROGRAM_FILE) == @__FILE__
    figures()
end


==> anc/code/run.fish <==
#!/usr/local/bin/fish
while not julia --project experiments.jl; end
julia --project analysis.jl
julia --project figures.jl


==> anc/data/results.tsv <==
space	k	n	cnt_first	cnt_both	k1	k2	cnt_naive
uniform_d4_euclidean	1	100000	7654.51	28067.78	7272.4	7403.91	92167.51
uniform_d4_euclidean	2	100000	8840.72	28826.64	7546.7	7542.8	93517.84
uniform_d4_euclidean	3	100000	9506.62	29330.14	7677.58	7710.97	94485.32
uniform_d4_euclidean	4	100000	9894.85	29751.56	7785.26	7802.36	95164.0
uniform_d4_euclidean	5	100000	10382.41	30093.18	7882.97	7902.45	95843.44
uniform_d6_euclidean	1	100000	10113.26	34920.32	4196.76	4236.33	92752.9
uniform_d6_euclidean	2	100000	10615.17	36559.26	4585.95	4595.85	96494.95
uniform_d6_euclidean	3	100000	10906.61	37625.92	4814.26	4919.05	99076.67
uniform_d6_euclidean	4	100000	11054.49	38481.68	5014.65	5091.74	100650.25
uniform_d6_euclidean	5	100000	11493.95	39225.72	5170.5	5212.28	101923.63
uniform_d8_euclidean	1	100000	11572.86	47608.52	2411.01	2441.59	99309.23
uniform_d8_euclidean	2	100000	12214.69	50694.88	2804.81	2788.75	105662.26
uniform_d8_euclidean	3	100000	12580.84	52792.48	3012.23	3101.14	109615.21
uniform_d8_euclidean	4	100000	12819.67	54402.92	3167.32	3353.48	112374.77
uniform_d8_euclidean	5	100000	13058.0	55737.86	3306.15	3511.47	114826.15
uniform_d10_euclidean	1	100000	13402.96	62506.42	1224.97	1368.65	106981.01
uniform_d10_euclidean	2	100000	14280.98	67465.42	1532.22	1640.13	115437.53
uniform_d10_euclidean	3	100000	14902.93	70866.04	1762.43	1868.92	121044.66
uniform_d10_euclidean	4	100000	15387.36	73207.6	1965.34	2097.88	125140.3
uniform_d10_euclidean	5	100000	15802.68	75176.38	2135.5	2231.4	128378.66
gaussian_d4_euclidean	1	100000	7990.15	26254.42	6402.78	6956.86	87704.03
gaussian_d4_euclidean	2	100000	9067.09	26769.32	6592.17	7144.41	88954.42
gaussian_d4_euclidean	3	100000	9550.2	27131.46	6769.41	7277.77	89924.37
gaussian_d4_euclidean	4	100000	9703.74	27398.6	6856.4	7395.57	90692.73
gaussian_d4_euclidean	5	100000	9900.9	27672.58	6972.77	7465.57	91250.95
gaussian_d6_euclidean	1	100000	10907.32	32425.62	3066.44	2455.62	83827.27
gaussian_d6_euclidean	2	100000	11499.24	33848.34	3402.83	2730.48	87668.88
gaussian_d6_euclidean	3	100000	11786.85	34768.7	3616.71	2904.44	90128.81
gaussian_d6_euclidean	4	100000	12009.72	35562.52	3723.06	3052.43	92050.66
gaussian_d6_euclidean	5	100000	12216.22	36198.26	3821.74	3206.29	93379.33
gaussian_d8_euclidean	1	100000	12389.37	45331.18	2102.79	2149.68	96575.13
gaussian_d8_euclidean	2	100000	13157.05	48577.9	2404.95	2495.7	103458.83
gaussian_d8_euclidean	3	100000	13699.02	50584.3	2577.7	2768.91	106901.82
gaussian_d8_euclidean	4	100000	14136.49	52061.36	2809.38	2955.23	109734.34
gaussian_d8_euclidean	5	100000	14494.26	53381.86	2912.75	3100.16	111516.73
gaussian_d10_euclidean	1	100000	14997.12	62471.08	1680.36	1581.81	108633.67
gaussian_d10_euclidean	2	100000	16524.17	67473.02	2022.18	1914.34	116562.56
gaussian_d10_euclidean	3	100000	17569.21	70627.02	2304.04	2137.71	121803.33
gaussian_d10_euclidean	4	100000	18402.93	73140.72	2432.9	2364.2	125242.33
gaussian_d10_euclidean	5	100000	19101.95	75138.0	2566.99	2519.43	127534.68
nasa_euclidean	1	40049	5723.53	30312.56	1386.03	1197.42	51049.69
nasa_euclidean	2	40049	6339.18	32325.8	1563.89	1435.73	54788.17
nasa_euclidean	3	40049	6864.14	33568.4	1683.81	1584.29	56565.62
nasa_euclidean	4	40049	7208.83	34428.5	1813.04	1670.66	57974.47
nasa_euclidean	5	40049	7543.69	35174.44	1882.52	1760.56	58928.08
colors_euclidean	1	112581	14394.53	40572.46	1319.73	869.08	68458.02
colors_euclidean	2	112581	15916.75	43145.64	1412.39	997.03	72935.25
colors_euclidean	3	112581	16728.3	44666.92	1450.56	1046.89	75664.58
colors_euclidean	4	112581	17430.86	45870.38	1495.47	1072.26	77417.15
colors_euclidean	5	112581	18132.06	46903.22	1574.87	1087.98	79241.49
listeria_levenshtein	1	20559	10330.3	32196.14	4498.63	4611.21	32813.34
listeria_levenshtein	2	20559	10806.4	32239.2	5525.43	5314.5	35107.59
listeria_levenshtein	3	20559	10886.3	32260.1	5609.2	5535.09	35381.46
listeria_levenshtein	4	20559	11223.28	32287.3	5944.4	5700.8	36279.7
listeria_levenshtein	5	20559	12853.7	32328.44	6561.92	6877.5	38810.26


==> anc/data/saved.tex <==
\def\propscan{25.7}
\def\propnaive{48.4}
\def\spdscan{3.9}
\def\spdnaive{2.1}

